Effective field theory approach to heavy quark fragmentation

Using an approach based on Soft Collinear Effective Theory (SCET) and Heavy Quark Effective Theory (HQET) we determine the $b$-quark fragmentation function from electron-positron annihilation data at the $Z$-boson peak at next-to-next-to leading order, with next-to-next-to leading log resummation of DGLAP logarithms, and next-to-next-to-next-to leading log resummation of endpoint logarithms. This analysis improves, by one order, the previous extraction of the $b$-quark fragmentation function. We find that while the addition of the next order in the calculation does not much shift the extracted form of the fragmentation function, it does reduce theoretical errors indicating that the expansion is converging. Using an approach based on effective field theory allows us to systematically control theoretical errors. While the fits of theory to data are generally good, the fits seem to be hinting that higher order correction from HQET may be needed to explain the $b$-quark fragmentation function at smaller values of momentum fraction.

==> QCDcalc.py <==
###############################################################################
### QCD calculation of the differential cross section of e+ e- --> B X in the 
### momentum fraction x carried by the B-meson, including the resummation of 
### logs of m_b/Q
###
### files: QCDcalc.py, convolution.py, physics.py, mytools.py, from_fortran.so
###
### author: Michael Fickinger, michael.fickinger@gmail.com
###############################################################################
                                                                               #

##### modules: ###############################
from __future__ import absolute_import
from __future__ import division              # use python 3 division rules
import warnings  # https://docs.python.org/2/library/warnings.html
warnings.simplefilter('default')
from itertools import product                # to create n-tuples
from physics import hard_fct, soft_fct, model_S1
from physics import evolution_kernel, evolution_steps
from physics import lambdify, ResultMemory
from math import isnan
from inspect import isfunction               # test if an object is a function
from convolution import issympy, isdistribution
from convolution import convolute
from convolution import integration_log, Information, IntegrationFailure
from mytools import ProgressCounter, mathematica_form, add_data, save_as_completed, done_list
##### performance testing: ###################
#from memory_profiler import profile
#from line_profiler import profile
#from timeit import Timer, timeit            # time statements
#from pympler.tracker import SummaryTracker
#import objgraph
##### programming constants: #################
# integration routines:
from convolution import QUAD, RECT, RECT_LOG, RECT_2LOGS
# evolution methodes:
from physics import MU_EVOL, T_EVOL
# input/output formates:
LAMBDA = "lambda"
TABLE = "table"



###############################################################################
################################## OPTIONS: ###################################
###############################################################################
one_lambda = False
error_analysis = True
test_mode = False
resume = False
file_name = "QCDcalc_NLO"
##### numerics: ##############################
Nx = 250
Nt = 200
##### errors: ################################
eC = 1
eH = 1
ealphas = 0
escale_range = (1/2, 1, 2)
ealphas_range = (-0.0006, 0, 0.0006)
##### theory options: ########################
multiplied_out = True   # True: convolution between hard and soft function is
                        # strictly expanded in alpha_s,
                        # False: include higher order terms
matching_order = 2      # 1 = LO, 2 = NLO (1-loop), 3 = NNLO (2-loop)
run_order = 2           # 1 = LL, 2 = NLL, 3 = NNLL
alphas_order = 4        # 1 = b0, 2 = b1, 3 = b2, 4 = b3
only_singular_terms = False # drop non-singular terms for comparison with hqf.nb
momentum_convolution = False # False --> momentum fraction space convolution
##### model options: #########################
lambd = 0.5
lambd_range = (0.35, 0.4, 0.425, 0.45, 0.475, 0.5, 0.525, 0.55, 0.6)#(0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8)
p = 4
p_range = (3, 4, 5)
clst = (1,)             # omit zeros to the right in clst
##### computational options: #################
evolution_type = T_EVOL # possible options are T_EVOL and MU_EVOL
integration_routine_soft = QUAD # options: QUAD, RECT_2LOGS, RECT_LOG, RECT
integration_routine_run = RECT_LOG
integration_routine_hard = QUAD
parallelized = True
###############################################################################
###############################################################################
###############################################################################



##### exceptions and warnings: ###############
class InvalidValueError(Exception): pass


##### global settings: #######################
if only_singular_terms:
    momentum_convolution = True
    file_name = file_name + "_singular"
file_name = file_name \
    + "_m%sr%sa%s_T%sX%s" % (matching_order, run_order, alphas_order, Nt, Nx)
order = (matching_order, run_order, alphas_order)
error_points = list(product(escale_range, escale_range, ealphas_range))
models = list(product(lambd_range, p_range, (clst,)))



def run(fini, kernel, steps, counter=None):
    """Evolvs the function 'fini' from the scale 'steps.start' to the scale
    'steps.end' using the evolution-steps 'steps'."""
    if isfunction(fini):
        input_form = LAMBDA
    elif issympy(fini):
        input_form = LAMBDA
        # smooth initial condition fini (no distributions):
        if isdistribution(fini):
            raise InvalidValueError, "Initial functions which contain " + \
                "distributions are currently not supported."
        fini = lambdify(x, fini)
    elif isinstance(fini, list):
        input_form = TABLE
    else:
        raise InvalidValueError, "Option 'fini' has to be a list, a " + \
            "function, or a sympy-expression."
    # iterative version:
    fct = fini
    for n in range(1, len(steps)):
        fconv = convolute(kernel(steps[n-1]), fct, momentum_convolution, \
                          Nx, integration_routine_run)
        if counter:
            counter.increase()
        dt = steps[n] - steps[n-1]
        if input_form == TABLE:
            fct = zip(*(zip(*fct) + [zip(*fconv)[1]]))
            fct = [[elem[0], elem[1] + dt*elem[2]] for elem in fct]
        elif input_form == LAMBDA:
             fct = lambda xx: fct(xx) + dt*fconv(xx)
    return fct


def QCD_calculation(model, error):
    """Calculates the differential cross section for one setup of the 
    model- and error-parameters."""
    CONV_MODEL = "calculating convolution of model and soft function...."
    EVOLVE = "calculating the evolution of the soft function...."
    CONV_HARD = "calculating the convolution of hard and soft function...."
    STR = "creating output string...."
    SAVE = "saving to file...."
    print "+-----------------------------------------+"
    print "|   lambda = %.2f,  p = %.1f,  c = %s    |"  % model
    print "| eC = %.1f,  eQ = %.1f,  ealphas = %+.4f |" % error
    print "+-----------------------------------------+"
    sfct = soft_fct(error[0], order[0], error[2], order[2], only_singular_terms)
    hfct = hard_fct(error[1], order[0], error[2], order[2], only_singular_terms)
    evol_lst = evolution_steps(evolution_type, Nt, error[0], error[1], \
                                   error[2], order[2])
    kernel = evolution_kernel(evolution_type, order[1], error[0], error[2], \
                                  order[2], only_singular_terms)
    if multiplied_out:
        counter = ProgressCounter(CONV_MODEL)
        SxMod = [convolute( ordr, model_S1(*model), momentum_convolution,\
                        Nx, integration_routine_soft, TABLE ) for ordr in sfct]
        counter.increase()
        counter = ProgressCounter(EVOLVE, 1/Nt/matching_order)
        SxModRun = [run(ord, kernel, evol_lst, counter) for ord in SxMod]
        counter = ProgressCounter(CONV_HARD)
        HxSxModRun = [convolute( sum(hfct[:matching_order - ord]), \
                                 SxModRun[ord], momentum_convolution, Nx, \
                                 integration_routine_hard ) \
                      for ord in range(matching_order)]
        HxSxModRun = add_data(HxSxModRun)
        counter.increase()
    else:
        counter = ProgressCounter(CONV_MODEL)
        SxMod = convolute(sum(sfct), model_S1(*model), \
                     momentum_convolution, Nx, integration_routine_soft, TABLE)
        counter.increase()
        counter = ProgressCounter(EVOLVE, 1/Nt)
        SxModRun = run(SxMod, kernel, evol_lst, counter)
        counter = ProgressCounter(CONV_HARD)
        HxSxModRun = convolute(sum(hfct), SxModRun, \
                            momentum_convolution, Nx, integration_routine_hard)
        counter.increase()
    counter = ProgressCounter(STR)
    output = {"SxMod": SxMod, "SxModRun": SxModRun, "HxSxModRun": HxSxModRun}
    model_lst = list(model)
    model_lst[2] = list(model_lst[2])
    output = "".join( "%s(%s,%s)=%s;\n" % ( key, model_lst, list(error), \
                                            output[key] ) \
                      for key in output.keys() )
    output = mathematica_form(output)
    counter.increase()
    counter = ProgressCounter(SAVE)
    with open(file_name + ".m", "a") as outputfile:
        outputfile.write(output)
    # log warnings:
    integration_log.log(file_name + ".log")
    counter.increase()
    ResultMemory.clear_all_memory()
    print "finished!\n"


def QCD_parallel(model, error, progress=None):
    """Calculates the differential cross section for one setup of the 
    model- and error-parameters.

    Use this function for parallel computations."""
    from scoop._control import current
    msg = 'worker %s received job nr. %s from root worker %s.\n' \
          % (current.executor[0], current.id[1], current.id[0]) \
          + 'parameter setting: %s.' % ((model,error),)
    warnings.warn(msg, Information)
    sfct = soft_fct(error[0], order[0], error[2], order[2], only_singular_terms)
    hfct = hard_fct(error[1], order[0], error[2], order[2], only_singular_terms)
    evol_lst = evolution_steps(evolution_type, Nt, error[0], error[1], \
                                   error[2], order[2])
    kernel = evolution_kernel(evolution_type, order[1], error[0], error[2], \
                                  order[2], only_singular_terms)
    if multiplied_out:
        SxMod = [convolute( ord, model_S1(*model), momentum_convolution,\
                        Nx, integration_routine_soft, TABLE ) for ord in sfct]
        for ordr in SxMod:
            if [res[0] for res in ordr if isnan(res[1])==True] != []:
                warnings.warn('No result for parameter setting %s.' 
                              % ((model,error),), IntegrationFailure)
                if progress:
                    progress.increase(progress.increment*(Nt*matching_order+1))
                return ("", integration_log.warnings)
        if progress:
            progress.increase()
            SxModRun = [run(ord, kernel, evol_lst, progress) for ord in SxMod]
        else:
            SxModRun = [run(ord, kernel, evol_lst) for ord in SxMod]
        HxSxModRun = [convolute( sum(hfct[:matching_order - ord]), \
                                 SxModRun[ord], momentum_convolution, Nx, \
                                 integration_routine_hard ) \
                      for ord in range(matching_order)]
        HxSxModRun = add_data(HxSxModRun)
    else:
        SxMod = convolute(sum(sfct), model_S1(*model), \
                     momentum_convolution, Nx, integration_routine_soft, TABLE)
        if [res[0] for res in SxMod if isnan(res[1])==True] != []:
            warnings.warn('No result for parameter setting %s.'
                          % ((model,error),), IntegrationFailure)
            if progress:
                progress.increase(progress.increment*(Nt+1))
            return ("", integration_log.warnings)
        if progress:
            progress.increase()
            SxModRun = run(SxMod, kernel, evol_lst, progress)
        else:
            SxModRun = run(SxMod, kernel, evol_lst)
        HxSxModRun = convolute(sum(hfct), SxModRun, \
                            momentum_convolution, Nx, integration_routine_hard)
    output = {"SxMod": SxMod, "SxModRun": SxModRun, "HxSxModRun": HxSxModRun}
    model_lst = list(model)
    model_lst[2] = list(model_lst[2])
    output = "".join( "%s(%s,%s)=%s;\n" % ( key, model_lst, list(error), \
                                            output[key] ) \
                      for key in output.keys() )
    output = mathematica_form(output)
    ResultMemory.clear_all_memory()
    return (output, integration_log.warnings)



if __name__ == "__main__":
    if not test_mode:
        if one_lambda:
            QCD_calculation((lambd, p, clst), (eC, eH, ealphas))
        elif error_analysis:
            if resume:
                # points which are already calculated or lead to errors
                skip_lst = done_list(file_name)
            if parallelized:
                points = list(product(models, error_points))
                if resume:
                    points=[point for point in points if point not in skip_lst]
                model_lst, error_lst = zip(*points)
                progress = ProgressCounter("total progress:", 1/len(model_lst))
                save_as_completed(file_name, progress,
                                  QCD_parallel, model_lst, error_lst)
            else:
                for error in error_points:
                    for model in models:
                        if not resume or (model, error) not in skip_lst:
                            QCD_calculation(model, error)
        else:
            if parallelized:
                model_lst = [(lam, p, clst) for lam in lambd_range]
                error_lst = [(eC, eH, ealphas) for lam in lambd_range]
                progress = ProgressCounter("total progress:", 1/len(lambd_range))
                save_as_completed(file_name, progress,
                                  QCD_parallel, model_lst, error_lst)
            else:
                for lam in lambd_range:
                    QCD_calculation((lam, p, clst), (eC, eH, ealphas))
    else:
	pass # tests here


==> convolution.py <==
### author: Michael Fickinger, michael.fickinger@gmail.com

##### modules: ###############################
from __future__ import absolute_import
from __future__ import division              # use python 3 division rules
import warnings  # https://docs.python.org/2/library/warnings.html
warnings.simplefilter('default')
import sympy                                 # symbolic calculation package
from sympy.utilities.lambdify import implemented_function
from math import ceil, log, fsum, isnan      # math package
import scipy.integrate                       # numeric integration routines
import numpy                                 # multi-dimensional array package
from physics import lambdify                 # for convolute
from physics import ResultMemory             # for interpolation
from scipy.interpolate import interp1d       # interpolation
from inspect import isfunction               # test if an object is a function
from sympy.core.cache import clear_cache


##### exceptions and warnings: ###############
class InvalidValueError(Exception): pass
class NoMatchError(Exception): pass
class PlusDistributionError(Exception): pass
class NonNumericalResultError(Exception): pass
class PrecisionWarning(Warning): pass
class IntegrationFailure(Warning): pass
class Information(Warning): pass
class WarningLog:
    """Logs warnings of specified categories.

    By creating an intstance of this class, warnings.showwarning is replaced by
    self.logwarning. Warnings of the specified categories are not printed to
    stderr but joined to a string self.warnings. The method log writes
    self.warnings to a file."""
    def __init__(self, *categories):
        self.warnings = ""
        self.categories = categories
        self.formatwarning = warnings.formatwarning
        self.showwarning = warnings.showwarning
        warnings.showwarning = self.logwarning
    def logwarning(self, message, category, filename, lineno, file=None, \
                       line=None):
        if category in self.categories:
            self.warnings += self.formatwarning(message, category, filename, \
                                                    lineno, line)
        else:
            self.showwarning(message, category, filename, lineno, file, line)
    def log(self, filename):
        with open(filename, "w") as logfile:
            logfile.write(self.warnings)

integration_log = WarningLog(Information, PrecisionWarning, IntegrationFailure, scipy.integrate.IntegrationWarning)



##############################################
##### analytic integration routines: #########
##############################################

##### sympy names: ###########################
delta = sympy.DiracDelta
PD = sympy.Function("PD")    # plus-distribution
PD_term = sympy.Function("PD_term")  # plus-distribution term: log is already contained in delta term, integral(1/x*PD_term[f(x)]*g(z/x), (x,z,1)) = integral(f(x)*(1/x*g(z/x) - g(z)), (x,z,1))
dilog = sympy.Function("dilog")
ln = sympy.log
li = sympy.polylog
li2 = dilog


##### inspect: ###############################

def issympy(object):
    """Tests if object is part of the sympy package."""
    try:
        module = (object).__module__
    except AttributeError:
        return False
    module = module.split(".",1)[0]
    if module == "sympy":
        return True
    return False


def isdistribution(expr):
    return expr.has(delta) or expr.has(PD) or expr.has(PD_term)


##### integration routines: ##################

def plusintegrate(int_expr, var):
    """Integrates terms which contain a plus-distribution.

    'expr' has to be a single term, not a sum.
    works only for var == (x,z,1)
    """
    x, z = sympy.symbols("x z")
    f = sympy.symbols("f", cls=sympy.Wild, exclude=[delta, PD, PD_term])
    n, arg, invarg = sympy.symbols("n arg invarg", cls=sympy.Wild, \
                                      exclude=[delta, PD, PD_term, ln])
    if var != (x,z,1):
        raise InvalidValueError, "The function 'plusintegrate' currently " + \
            "does not support integration bounds other than '(x,z,1)'."
    parts = int_expr.match(f*PD(invarg*ln(arg)**n))
    if parts == None:
        raise NoMatchError, "Term has not the correct form."
    if n.xreplace(parts) != 0 and (invarg*arg).xreplace(parts).simplify() != 1:
        raise PlusDistributionError, "Unsupported plus-distribution."
    endpoint = sympy.solve((1/invarg).xreplace(parts), var[0], dict=True)
    if len(endpoint) == 1:
        endpoint = endpoint[0]
    else:
        raise PlusDistributionError("The argument of the plus-distribution" + \
                                    " has more than one solution.")
    expr = (invarg*ln(arg)**n).xreplace(parts) \
           * (f.xreplace(parts) - f.xreplace(parts).subs(endpoint))
    # set the ln term to zero if z==1 since integral over (x,1,1) gives zero
    # use z>=1 in Piecwise since z==1 always evaluates to False
    expr = sympy.Integral(expr, var) + sympy.Piecewise((0, z >= 1), \
           (f.xreplace(parts).subs(endpoint) \
           * (ln(1/invarg)**(n+1)/(n+1)).xreplace(parts).subs(x,z), True))
    return expr


def plusintegrate2(int_expr, var):
    """Integrates terms which contain a plus-distribution,
    if the plus-distribution is not given explecitely."""
    x, z = sympy.symbols("x z")
    f, term = sympy.symbols("f term", cls=sympy.Wild, \
                                      exclude=[delta, PD, PD_term])
    if var != (x,z,1):
        raise InvalidValueError, "The function 'plusintegrate' currently " + \
            "does not support integration bounds other than '(x,z,1)'."
    parts = int_expr.match(f*PD_term(term))
    if parts == None:
        raise NoMatchError, "Term has not the correct form."
    expr = term.xreplace(parts) * \
        (f.xreplace(parts) - f.xreplace(parts).subs(x, 1))
    return sympy.Integral(expr, var)


def deltaintegrate(int_expr, var):
    """Integrates terms which contain a delta-distribution.

    expr has to be a single term, not a sum."""
    x, z = sympy.symbols("x z")
    f = sympy.symbols("f", cls=sympy.Wild, exclude=[delta, PD, PD_term])
    arg = sympy.symbols("arg", cls=sympy.Wild, exclude=[delta, PD, PD_term, ln])
    if var != (x,z,1):
        raise InvalidValueError, "The function 'plusintegrate' currently " + \
            "does not support integration bounds other than '(x,z,1)'."
    parts = int_expr.match(f*sympy.DiracDelta(arg))
    if parts == None:
        raise NoMatchError, "Term has not the correct form."
    endpoint = sympy.solve(arg.xreplace(parts), var[0], dict=True)
    if len(endpoint) != 1:
        raise PlusDistributionError("The argument of the plus-distribution " +
                                    "has more than one solution.")
    endpoint = endpoint[0]
    expr = f.xreplace(parts).subs(endpoint)
    return expr


def integrate(int_expr, var):
    """Integration routine which splits the integrant into its terms and uses
    plusintegrate for terms which contain 'plus-distributions', 
    'deltaintegration' for terms which contain delta-distributions and leaves 
    all other integrals as 'sympy.Integral'."""
    def integrate_term(expr, var):
        if expr.has(PD):
            return plusintegrate(expr, var)
        # sympy DeltaIntegrate uses Heaviside(0)=1/2
        elif expr.has(sympy.DiracDelta):
            return deltaintegrate(expr, var)
        elif expr.has(PD_term):
            return plusintegrate2(expr, var)
        return sympy.Integral(expr, var)
    expr = sympy.expand_mul(int_expr, deep=False)
    if expr.func == sympy.Add:
        return sum(integrate_term(term, var) for term in expr.args)
    return integrate_term(expr, var)


def collect_integrals(expr, ff=None):
    """Combines all integrals into one."""
    if expr.func == sympy.Add:
        expr_lst = expr.args
    else:
        expr_lst = (expr,)
    integrand = 0
    terms_without_integrals = 0
    for term in expr_lst:
        if term.func == sympy.Integral:
            integrand += term.args[0]
        else:
            terms_without_integrals += term
    if ff != None and issympy(integrand):
        x = sympy.symbols("x")
        w1 = sympy.Wild("w1")
        integrand = integrand.expand().collect(ff(w1))
        if integrand.func == sympy.Add:
            sympy.Add(*[term.collect([li(2,-x), li2(-x), ln(1-x), ln(1+x), \
                                          ln(x)]) for term in integrand.args])
        else:
            integrand = integrand.collect([li(2,-x), li2(-x), ln(1-x), ln(1+x)\
                                               , ln(x)])
    return [terms_without_integrals, integrand]


##############################################
##### sampling: ##############################
##############################################

##### programming constants: #################
# integration routines:
QUAD = "quad"
FIXED_QUAD = "fixed_quad"
QUADRATURE = "quadrature"
ROMBERG = "romberg"
INTEGRATION_FROM_FUNCTION = [QUAD, FIXED_QUAD, QUADRATURE, ROMBERG]
RECT = "rect"
RECT_LOG = "rect_log"
RECT_2LOGS = "rect_2logs"
TRAPZ = "trapz"
SIMPS = "simps"
ROMB = "romb"
INTEGRATION_FROM_SAMPLE = [RECT, RECT_LOG, RECT_2LOGS, TRAPZ, SIMPS, ROMB]
CUMTRAPZ = "cumtrapz"
CUMRECT = "cumrect"
# interpolation methods:
LINEAR_INTERPOLATION = "linear_interpolation"


class InfinitesimalSample(tuple):
    """Creates a sample fitted for numerical integration and interpolation.

    parameters:
        routine      : is the integration routine or evolution method
        n            : is the number of sample points
        [start, end] : is the range of the sample

    methodes:
        nr(x)   : gives the element in  the sample closest to x
        size(x) : gives the distance of the element closest to x
                  to its preceding element"""
    def __new__(cls, routine, n, start = 0, end = 1, zero = 10**(-4)):
        if n <= 0:
            raise InvalidValueError, "Value for option 'n' has to be >0"
        if routine in INTEGRATION_FROM_FUNCTION:
            lst = [start, end]
        # points at edges of the bins,  list of length n+1:
        elif routine in [TRAPZ, SIMPS]:
            step = (end-start)/n
            lst = [start + m*step for m in range(n+1)]
        # points at center of the bins, list of length n:
        elif routine in [LINEAR_INTERPOLATION, RECT]:
            step = (end-start)/n
            lst = [start + (1/2 + m)*step for m in range(n)]
        # points at center of the bins, list of length n, log distribution:
        elif routine == RECT_LOG:
            if start == 0:
                start = zero
            bins = [end*10**((n-m)*log(start/end, 10)/n) for m in range(n+1)]
            lst = [(b1 + b2)/2 for b1, b2 in zip(bins[:-1], bins[1:])]
        # points at center of the bins, list of length 2*n+1,
        # combination of the two log distribution around 0 and 1:
        elif routine == RECT_2LOGS:
            if start == 0:
                start = zero
            bins0 = [end*10**((n-m)*log(start/end, 10)/n) for m in range(n+1)]
            if end == 1:
                start1 = zero
            else:
                start1 = 1 - end
            end1 = 1 - start
            bins1 = [1 - end1*10**((n-m)*log(start1/end1, 10)/n) \
                         for m in range(n+1)]
            bins = sorted(bins0 + bins1)
            lst = [(b1 + b2)/2 for b1, b2 in zip(bins[:-1], bins[1:])]
        # points at edges of the bins,  list of length 2**int+1:
        elif routine == ROMB:
            n = int(ceil(log(n, 2)))
            step = (end-start)/2**n
            lst = [start + m*step for m in range(2**n+1)]
        else:
            raise InvalidValueError, \
                "'%s' is not a valid value for option 'routine'." % routine
        return super(InfinitesimalSample, cls).__new__(cls, tuple(lst))
    def __init__(self, routine, n, start = 0, end = 1, zero = 10**(-4)):
        self.routine = routine.split("-",1)[0]
        self.start = start
        self.end = end
        self.is_linear = True
        if routine in INTEGRATION_FROM_FUNCTION:
            self.step = end-start
        elif routine == RECT:
            self.step = [(end-start)/n for i in self]
        elif routine == RECT_LOG:
            self.is_linear = False
            if start == 0:
                start = zero
            self.bins = [end*10**((n-m)*log(start/end, 10)/n) \
                             for m in range(n+1)]
            self.step = [b2-b1 for b1,b2 in zip(self.bins[:-1], self.bins[1:])]
        elif routine == RECT_2LOGS:
            self.is_linear = False
            if start == 0:
                start = zero
            bins0 = [end*10**((n-m)*log(start/end, 10)/n) for m in range(n+1)]
            if end == 1:
                start1 = zero
            else:
                start1 = 1 - end
            end1 = 1 - start
            bins1 = [1 - end1*10**((n-m)*log(start1/end1, 10)/n) \
                         for m in range(n+1)]
            self.bins = sorted(bins0 + bins1)
            self.step = [b2-b1 for b1,b2 in zip(self.bins[:-1], self.bins[1:])]
        elif routine == ROMB:
            n = int(ceil(log(n, 2)))
            self.step = (end-start)/2**n
        # [RECT, TRAPZ, SIMPS, LINEAR_INTERPOLATION]:
        else:
            self.step = (end-start)/n
    def nr(self, x):
        """returns the index of the element in list with list[nr(x)] being
        closest to x."""
        if x in self:
            return self.index(x)
        n = 0
        if not self.is_linear:
            while n < len(self.bins)-1 and self.bins[n] < x: n += 1
            n -= 1
        else:
            while n < len(self)-1 and self[n] < x: n += 1
            if abs(self[n-1] - x) < abs(self[n] - x): n -= 1
        return n
    def size(self, x):
        """returns the bin size of the element in list with list[nr(x)] being
        closest to x.

        If you want the bin size of the n-th element in list use method step."""
        if not self.is_linear:
            self.step[self.nr(x)]
        elif self.routine == RECT or self.routnine[-8:] == "centered":
            self.step
        else:
            if self.nr(x) == 0:
                return 0
            return self.step



##############################################
##### numeric integration routines: ##########
##############################################

def rect(y, x):
    """Numerical integration from a sample using the rectancular rule."""
    return fsum(pt[0]*pt[1] for pt in zip(y, x.step))


def nintegrate_from_function(fexpr, var, routine=QUAD, precision=0.001):
    """Performs numerical integration using one of the available integration
    routines specified by 'sample.routine'.

    Input is always a sympy expression.
    Output is a number."""
    if var[1] == var[2]:
        return 0
    nint = getattr(scipy.integrate, routine)
    delta_res = 0
    try:
        res = nint(fexpr, var[1], var[2])
    except ZeroDivisionError:
        warnings.warn("Trying to integrate over 'integrand plus one'.",
                      IntegrationFailure)
        fexpr2 = lambda xx: fexpr(xx) + 1
        delta_res = - (var[2]-var[1])
        try:
            res = nint(fexpr2, var[1], var[2])
        except ZeroDivisionError:
            warnings.warn('ZeroDivisionError: float division by zero\n'
                          + 'calculation canceled!', IntegrationFailure)
            return float('nan')
    if isinstance(res, tuple):
        if res[0]+delta_res != 0 and res[1]/(res[0]+delta_res) >= precision:
            warnings.warn("Bad precision! The integral evaluates to " \
                    + "%s with an error of %s." % (res[0]+delta_res, res[1]), \
                    PrecisionWarning)
        res = res[0]
    return res + delta_res


def nintegrate_from_sample(fexpr, var, Nx, routine=RECT_LOG, loop_terms=False):
    """Performs numerical integration using one of the available integration
    routines specified by 'sample.routine'.

    Input is always a sympy expression.
    Output is a number."""
    if var[1] == var[2] or fexpr == None:
        return 0
    nint = getattr( scipy.integrate or numpy, routine, \
               (routine in (RECT_LOG, RECT_2LOGS)) and rect or rect_old )
    xsample = lambda zz: InfinitesimalSample(routine, Nx, zz, var[2])
    def value(ff, zz, xx):
        """Plugs the values of 'zz' and 'xx' in the function 'ff'."""
        if zz == 1:
            # integral of x from z=1 to 1 ==> 0
            return 0
        # take the limit of xx elem [zz,1] before the limit of zz
        # lim_{x->1} log(1-x)**n/(1-x)*(f(z/x)-f(z)) = z*f`(z)*log(1-x)**n
        # for n > 0 this gives infinity and for n == 0 just plugging in
        # won`t work either:
        if xx == 1: # zz != 1
            # linear extrapolation from xx(n-1) where xx(n)=1
            # ==> ff(n-1) + (ff(n-1) - ff(n-2))
            out = 2*ff(zz, xsample(zz)[-2]) - ff(zz, xsample(zz)[-3])
        else:
            out = ff(zz, xx)
        if isnan(out):
            raise NonNumericalResultError, "Result evaluated to 'nan'."
        return out
    if loop_terms:
        z_lst = loop_terms
        values = [[[value(fexpr, zz, xx) for xx in xsample(zz)], xsample(zz)] \
                  for zz in z_lst]
        res = [nint(v[0], v[1]) for v in values]
    else:
        sample = xsample(var[1])
        values = [value(fexpr, var[1], xx) for xx in sample]
        res = nint(values, sample)
        if isnan(res):
            raise NonNumericalResultError, "Result evaluated to 'nan'."
    return res



##############################################
##### interpolation: #########################
##############################################

def linear_interpolation(tup):
    """Creates a linear interpolation function of the data.

    data has to be of the form ((x1, y1), (x2, y2), ..., (xn, yn))
    returns a callable function"""
    # make tap mutable:
    tab = list(tup)
    # linear extrapolation if necessary:
    if tab[0][0] != 0:
        tab.insert(0, [0, 2*tab[0][1] - tab[1][1]])
    if tab[-1][0] != 1:
        tab.append([1, 0])
    # create interpolation function:
    itpl_fct = interp1d(*zip(*tab))
    # make interpolation function memorize results and return it:
    return ResultMemory(itpl_fct)



##############################################
##### convolution: ###########################
##############################################

##### programming constants: #################
# input/output formates:
LAMBDA = "lambda"
TABLE = "table"
AS_INPUT = "as input"

def convolute(dist, fct, momentum_convolution, Nx, routine, output=AS_INPUT, loop_terms=False):
    """Calculates convolution between a distribution and a function.

    the strategy is to
    1.) expand the expression and perform symbolic integrations of its terms
        - DiracDelta and normal functions can be handeled by sympy`s routine
        - terms containing PD are handeled by 'plusintegrate' or 
          'plusintegrate2'
    2.) perform the left-over integrations numerically

    'dist' has to be a sympy expression.
    'fct' has to be either a lambda expression, a sympy expression or a table.

    The option 'routine' can be
        'rect'     : sample distribution is linear,
        'rect_log' : sample distribution is logarithmic.
    Output is always a table.
    """
    z_lst = InfinitesimalSample(LINEAR_INTERPOLATION, Nx)
    x, z = sympy.symbols("x z")
    ff = None
    # check what format fct has:
    if isfunction(fct):
        #input_form = LAMBDA
        if output == AS_INPUT:
            output = LAMBDA
        f = fct
    elif issympy(fct):
        #input_form = LAMBDA # "sympy"
        if output == AS_INPUT:
            output = LAMBDA
        f = lambda arg: fct.subs(x, arg)
    elif isinstance(fct, list) or isinstance(fct, tuple):
        #input_form = TABLE
        if output == AS_INPUT:
            output = TABLE
        # clean up memory from last run
        try:
            del sympy.C.f
        except:
            pass
        f = implemented_function(sympy.Function("f"), \
            linear_interpolation(tuple(fct)))
        ff = f
    else:
        raise InvalidValueError, \
            "Option 'fct' has to be a list, a function, or a sympy-expression."
    if momentum_convolution:
        integrand = dist*f(1+z-x)
    else:
        integrand = dist*f(z/x)/x
    # symbolic integration (removes delta- and plus-distributions):
    expr = integrate(integrand, (x, z, 1))
    expr = collect_integrals(expr, ff)
    # numeric integration using scipy:
    f_no_integral = sympy.lambdify(z, expr[0])
    if expr[1] == 0:
        f_integral = None
    else:
        f_integral = lambdify((z, x), expr[1])
    clear_cache()
    ###### loop zz: ###########################################################
    if routine in INTEGRATION_FROM_FUNCTION:
        if f_integral == None:
            res_fct = lambda zz: f_no_integral(zz)
        else:
            res_fct = lambda zz: f_no_integral(zz) \
                + nintegrate_from_function( lambda xx: f_integral(zz, xx), \
                                           (x,zz,1), routine )
        if output == LAMBDA:
            return res_fct
        if output == TABLE:
            return [[zz, res_fct(zz)] for zz in z_lst]
    # INTEGRATION_FROM_SAMPLE :
    elif not loop_terms:
        res_tab = [[zz, f_no_integral(zz) \
            + nintegrate_from_sample(f_integral, (x, zz, 1), Nx, routine, \
                                         False)] for zz in z_lst]
    else:
        ###### loop terms: ####################################################
        f_no_integral = [f_no_integral(zz) for zz in z_lst]
        f_integral = nintegrate_from_sample(f_integral, (x, z, 1), Nx, \
                                                routine, z_lst)
        res_tab = [[pt[0], fsum(pt[1:])] \
                  for pt in zip(z_lst, f_no_integral, f_integral)]
    if output == LAMBDA:
        return linear_interpolation(tuple(res_tab))
    if output == TABLE:
        return res_tab
    else:
        raise InvalidValueError, "Invalid value for option 'output'."



##### tests: #################################
if __name__ == "__main__":
    pass


==> mytools.py <==
### author: Michael Fickinger, michael.fickinger@gmail.com

from __future__ import absolute_import
from __future__ import division              # use python 3 division rules
import warnings  # https://docs.python.org/2/library/warnings.html
warnings.simplefilter('default')
import sys                                   # for progress counter
import re                                    # module for regular expressions
from scoop import futures                    # module for parallel computations


##### exceptions and warnings: ###############
class InvalidValueError(Exception): pass
class NoMatchError(Exception): pass


######################################
### private functions for testing: ###
######################################
def __test(anything, value=True):    #
    """Wrapper to print arguments."""#
    if value: print anything         #
    else: print "test"               #
    return anything                  #
######################################


class ProgressCounter:
    """Counter to show progress of calculation."""
    def __init__(self, process, increment=1):
        self.process = process
        self.increment = increment
        self.progress = 0
        self.one = 0.999999 # to prevent effects of rounding errors
        self.setup_counter()
    def update(self):
        if self.progress >= self.one:
            sys.stdout.write(' done! \n')
            sys.stdout.flush()
        elif self.increment >= self.one:
            sys.stdout.flush()
        else:
            sys.stdout.write('{:>7.1%}'.format(self.progress))
            sys.stdout.flush()
            sys.stdout.write('\b'*7)
    def setup_counter(self):
        sys.stdout.write(self.process)
        self.update()
    def increase(self, amount=None):
        if amount == None:
            amount = self.increment
        if amount < 0.000001:  
            raise InvalideValueError, "Value for option 'amount' too small."
        self.progress += amount
        self.update()
    def message(self, msg):
        counter_len = len(self.process)
        if self.progress >= self.one:
            counter_len += 8 # len('{:>7.1%}') == 7, len(' done! \n') == 8
        sys.stdout.write('\b'*counter_len)
        sys.stdout.write(msg)
        self.setup_counter()


def mathematica_form(string):
    """Put lists and equations in mathematcia readable format."""
    out = string.replace("[","{").replace("]","}")
    out = out.replace("(","[").replace(")","]")
    #out = out.replace("/[x-1]","/(x-1)") ###
    out = out.replace("**","^").replace("ln","Log").replace("log","Log").replace("exp","Exp")
    out = out.replace("'ZDE'","ZDE").replace("'VE'","VE") ###
    out = re.sub(r"e(\+|-)(\d+)", r"*10^(\1\2)" , out)
    #out = out.replace(r"(\d|\b)e", r"\1*^")
    #out = re.sub(r"(\*|/|\+|-)\[(.*?)\]", r"\1(\2)", out) ###
    return out


def add_data(datasets, nr_params=1):
    """Adding simulation data.

    The input is a list of data sets. Each data set is a list of data points 
    with each data point being a list of one parameter and one value.

    When adding the data sets the values are added while the parameters stay 
    the same. (It is checked that the parameters of the datasets are identical)

    The output is one data set which is a list of lists.
    """
    if len(datasets[0][0]) < nr_params:
        raise InvalidValueError, "Number of parameters is larger than " + \
            "number of elements at one data point."
    data = [zip(*pt) for pt in zip(*datasets)]
    data = [[pt[0][0], sum(pt[1])] for pt in data if len(set(pt[0])) <= 1]
    if len(data) == len(datasets[0]):
        return data
    else:
        raise NoMatchError, "The parameters are not equal at every data " + \
            "point for all data sets."


def save_as_completed(file_name, progress, func, *iterables, **kwargs):
    """Derived from futures.map_as_completed. Instead of returning the result 
    this function saves the result to a file."""
    for future in futures.as_completed(futures._mapFuture(func, *iterables)):
        with open(file_name + ".m", "a") as outputfile:
            outputfile.write(future.resultValue[0])
        with open(file_name + ".log", "a") as logfile:
            logfile.write(future.resultValue[1])
        model = future.args[0]
        error = future.args[1]
        if future.resultValue[0] == "":
            msg = "+---- FAILED! ----------------------------+\n"
        else:
            msg = "+-----------------------------------------+\n"
        msg = msg + "|   lambda = %.2f,  p = %.1f,  c = %s    |\n"  % model \
                  + "| eC = %.1f,  eQ = %.1f,  ealphas = %+.4f |\n" % error \
                  + "+-----------------------------------------+\n"
        progress.message(msg)
        progress.increase()


def done_list(file_name):
    """Reads file with previous results and returns list of calculations already
    done."""
    done = []
    try:
        existing_file = open(file_name + ".m")
    except IOError:
        pass
    else:
        try:
            line = existing_file.readline()
            while line != "":
                point = line[line.index('['):line.index(']')+1]
                point = point.replace('{1}', '(1,)').replace('{', '(') \
                    .replace('}', ')').replace('[', '(').replace(']', ')')
                point = eval(point, {"__builtins__": None}, {}) # unsafe
                done.append(point)
                line = existing_file.readline()
                line = existing_file.readline()
                line = existing_file.readline()
        finally:
            existing_file.close()
    return done



##### tests: #################################
if __name__ == "__main__":
    pass


==> physics.py <==
### author: Michael Fickinger, michael.fickinger@gmail.com

##### modules: ###############################
from __future__ import absolute_import
from __future__ import division              # use python 3 division rules
import warnings  # https://docs.python.org/2/library/warnings.html
warnings.simplefilter('default')
from math import pi, gamma, log              # math package
import sympy                                 # symbolic calculation package
from sympy.core.cache import clear_cache     # to reduce memory usage
from sympy.utilities.lambdify import implemented_function
from scipy.special import spence             # spence(1-x) == polylog(2, x)
from from_fortran import hplog               # harmonic polylogs up to weight 4
# 2-loop hard function:
from from_fortran import xltnp2a, xttnp2a, xttns2b, xttns2c
# 2-loop splitting function:
from from_fortran import x2nsma, x2nsc, x2nsb, x2nssa, dtsp2nsm#,x2nspa,dtsp2nsp
import scipy.optimize # needed for emanuele's code (alphas)
import numpy as np # needed for emanuele's code (alphas)



##### memorization: ##########################
class ResultMemory:
    """Makes a function memorize its result.

    Can be used as decorator."""
    def __init__(self, fct):
        self.memory = {}
        self.fct = fct
    def __call__(self, *params):
        try:
            return self.memory[params]
        except KeyError:
            value = self.fct(*params)
            self.memory[params] = value
            return value
    def clear_memory(self):
        self.memory = {}
    @staticmethod
    def clear_all_memory():
        # from http://stackoverflow.com/questions/328851/printing-all-instances-of-a-class
        import gc
        for obj in gc.get_objects():
            if isinstance(obj, ResultMemory):
                obj.clear_memory()

spence = ResultMemory(spence)
x2nsma = ResultMemory(x2nsma)
dtsp2nsm = ResultMemory(dtsp2nsm)
x2nssa = ResultMemory(x2nssa)
x2nsc = ResultMemory(x2nsc)
x2nsb = ResultMemory(x2nsb)
# calculation is slower using ResultMemory on xltnp2a, xttnp2a, xttns2b, xttns2c


##### special functions: #####################
@ResultMemory
def polylog_hplog(n, xx):
    """Polylog routine from hep-ph/0107173 eq.(2.8)."""
    return hplog(xx, n, 0, 1)[3+n][(n-1)*(0,) + (1,)]

@ResultMemory
def Nielson_polylog_hplog(n, p, xx):
    """Nielson Polylog routine from hep-ph/0107173 eq.(2.7)."""
    return hplog(xx, n + p, 0, 1)[3+n+p][n*(0,) + p*(1,)]


##### sympy names: ###########################
x, z, a, y = sympy.symbols("x z a y")
delta = sympy.DiracDelta
PD = sympy.Function("PD")    # plus-distribution
PD_term = sympy.Function("PD_term")  # plus-distribution term: log is already contained in delta term, integral(1/x*PD_term[f(x)]*g(z/x), (x,z,1)) = integral(f(x)*(1/x*g(z/x) - g(z)), (x,z,1))
dilog = sympy.Function("dilog")
ln = sympy.log
exp = sympy.exp
legendre = sympy.legendre
uppergamma = sympy.uppergamma
li = sympy.polylog
li2 = dilog
zeta2 = pi**2/6
zeta3 = sympy.zeta(3).n()
Nielson_polylog = sympy.Function("Nielson_polylog")
# evolution methodes:
MU_EVOL = "mu_evol"
T_EVOL = "t_evol"
# lambdify
LAMBDIFY_MODULES = ({"dilog": lambda xx: spence(1 - xx), "polylog": polylog_hplog, "Nielson_polylog": Nielson_polylog_hplog}, "math", "numpy", "mpmath")
def lambdify(var, expr):
    return sympy.lambdify(var, expr, modules=LAMBDIFY_MODULES)



##############################################
##### physics definitions: ###################
##############################################

##### scales: ################################
Q = 91.2
mQ = 4.66

##### constants: #############################
cf = 4/3
nf = 5
ca = 3
tF = 1/2
alphas_Mz = 0.1185
Mz = 91.1876
b0 = 11 - 2/3*nf
b1 = 34*3**2/3 - 10*3*nf/3 - 2*4/3*nf
b2 = 2857/54*ca**3 + (cf**2 - 205/18*cf*ca - 1415/54*ca**2)*nf \
     + (11/9*cf + 79/54*ca)*nf**2
b3 = 149753/6 + 3564*zeta3 + (-1078361/162 - 6508/27*zeta3)*nf \
     + (50065/162 + 6472/81*zeta3)*nf**2 + 1093/729*nf**3
xltnp2a(0.5, nf) # initialize common block "c2tsoft"
x2nsma(0.5, nf) # initialize common block "p2soft"


##### alpha_strong: ##########################
def alpha_s(mu, asMz, alphas_order):
    """Calculates the strong coupling constant, alpha_s, at a scale mu."""
    Xf = 1 + asMz*b0/(2*pi)*log(mu/Mz)
    aa = ( Xf/asMz, b1/(4*pi*b0)*log(Xf), \
          asMz/(16*pi**2)*( b1**2/b0**2*(log(Xf)/Xf+1/Xf-1) + b2/b0*(1-1/Xf)),\
          asMz**2/(128*pi**3*Xf**2)*( b1**3/b0**3*((1-Xf)**2 - log(Xf)**2) \
              + (2*b1*b2)/b0**2*(Xf - Xf**2 + log(Xf)) - b3/b0*(1 - Xf**2) ) \
         )[:alphas_order]
    return 1/sum(aa)
############################# from Emanuele: ##################################
def alpha_s_emanu(mu,a0,alphas_order): 
    def F(a,mu):
        n = alphas_order - 1
        Q = 91.1876
        ff = np.array([( - 0.8195459096321199/a0 + 0.8195459096321199/a 
		         - 0.328922495274102 * np.log(a0)
                         + 0.328922495274102 * np.log(2.4916079666401814 + a0) 
			 + 0.328922495274102 * np.log(a)
                         - 0.328922495274102 * np.log(2.4916079666401814 + a))
                        - np.log(mu/Q),
			( - 0.8195459096321199/a0 + 0.8195459096321199/a 
			  - 0.17087842000493103 * np.arctan(0.6073844182066112
                                             + 0.4522758445569468 * a0) 
			  + 0.17087842000493103 * np.arctan(0.6073844182066112
                                             + 0.4522758445569468 * a ) 
			  - 0.328922495274102 * np.log(a0)
                          + 0.164461247637051 * np.log(6.692216148307491
                                             + 2.6859025327855393 *a0 + a0**2) 
			  + 0.328922495274102 * np.log(a)
                          - 0.164461247637051* np.log(6.692216148307491
                                             + 2.6859025327855393* a + a**2) ) 
                        - np.log(mu/Q), 
			( - 0.8195459096321199/a0  + 0.8195459096321199/a 
			  +  0.31440727927246576 * np.arctan(0.28594817553567503
                                             - 0.673182916422028 *a0 )
			  -  0.31440727927246576 * np.arctan(0.28594817553567503
                                             - 0.673182916422028 * a) 
			  - 0.32892249527410194 * np.log(a0)
                          + 0.28201456480078213 * np.log(1.3205884323300292 +a0)
			  + 0.02345396523665989 * np.log(2.387081786659079
                                             - 0.8495407965950521 *a0 + a0**2) 
			  + 0.32892249527410194 * np.log(a)
                          -  0.28201456480078213 * np.log(1.3205884323300292 +a)
			  -  0.02345396523665989 * np.log(2.387081786659079
                                             - 0.8495407965950521* a +  a**2) )
                         - np.log(mu/Q) ])	
        return ff[n-1]	     
    alpha = scipy.optimize.brentq(F, 0.01,1, args = (mu) )
    return alpha
###############################################################################


def singular(expr):
    """Extracts the most singular terms of a sympy-expression.

    Only the terms which contain a distribution are kept."""
    if expr == 0:
        return 0
    expr = expr.expand()
    if expr.func == sympy.Add:
        expr_lst = expr.args
    else:
        expr_lst = (expr,)
    dist_lst = [delta, PD, PD_term]
    w1, w2 = sympy.symbols("w1 w2", cls=sympy.Wild, exclude=dist_lst)
    # the following can't handle if a term contains more than one distribution:
    expr = sum(term.replace(w1*dist(w2), lambda w1, w2: w1.subs(x,1)*dist(w2),\
                            exact=True) \
               for dist in dist_lst for term in expr_lst if term.has(dist))
    return expr


def hard_fct(eH, matching_order, ealphas, alphas_order, only_singular_terms):
    """hard function"""
    muQ = eH*Q
    aHqcd = alpha_s(muQ, alphas_Mz + ealphas, alphas_order)/(4*pi) # mu = muQ
    LQqcd = -2*ln(eH) # = 2*ln(Q/muQ)                              # mu = muQ
    hard_fct_0 = delta(1-x)
    hard_fct_1 = 2*aHqcd*cf*(LQqcd*(3/2*delta(1-x) \
        + (1+x**2)*PD(1/(1-x))) + (1+x**2)*PD(ln(1-x)/(1-x)) - 3/2*PD(1/(1-x))\
        + 2*(1+x**2)/(1-x)*ln(x) + 3/2*(1-x) + 1 + (2/3*pi**2-9/2)*delta(1-x))
    try:
        del sympy.C.h_l_nd, sympy.C.h_t_nd, sympy.C.h_t_dd, sympy.C.h_t_pd
    except:
        pass
    h_l_nd = implemented_function("h_l_nd", xltnp2a)
    h_t_nd = implemented_function("h_t_nd", xttnp2a)
    h_t_dd = implemented_function("h_t_dd", xttns2c)
    h_t_pd = implemented_function("h_t_pd", xttns2b)
    # log (LQqcd) terms for hard function from hep-ph/9609377
    # from eq.(A3): plus-dist. terms with D_n --> log(1-x)**(n+1)/(n+1)
    from_integration = cf**2*( (16*1/2*ln(1-x)**2 + 12*ln(1-x))*LQqcd**2 \
                              + ( 24*1/3*ln(1-x)**3 - 12*1/2*ln(1-x)**2 \
                                 + (16*zeta2 - 45)*ln(1-x) )*LQqcd ) \
               + ca*cf*( - 22/3*ln(1-x)*LQqcd**2 \
                        + (-44/3*1/2*ln(1-x)**2 + (367/9 - 8*zeta2)*ln(1-x)) \
                              *LQqcd ) \
               + cf*tF*nf*( 8/3*ln(1-x)*LQqcd**2 \
                           + (16/3*1/2*ln(1-x)**2 - 116/9*ln(1-x))*LQqcd )
    # from eq.(A3):
    H2DeltaL = cf**2*( (9/2 - 8*zeta2)*LQqcd**2 \
                      + (40*zeta3 + 24*zeta2 - 51/2)*LQqcd ) \
               + ca*cf*( -11/2*LQqcd**2 \
                        + (-12*zeta3 - 44/3*zeta2 + 215/6)*LQqcd ) \
               + cf*tF*nf*( 2*LQqcd**2 + (16/3*zeta2 - 38/3)*LQqcd ) \
               + from_integration
    # from eq.(A3):
    H2PlusL = 1/(1-x)*( cf**2*( (16*ln(1-x) + 12)*LQqcd**2 \
                               + ( 24*ln(1-x)**2 - 12*ln(1-x) \
                                  + (16*zeta2 - 45) )*LQqcd ) \
                       + ca*cf*( -22/3*LQqcd**2 \
                                + (-44/3*ln(1-x) + (367/9 - 8*zeta2))*LQqcd ) \
                       + nf*cf*tF*( 8/3*LQqcd**2 \
                                   + (16/3*ln(1-x) - 116/9)*LQqcd ))
    # from eq.(A7):
    not_identical = LQqcd*(cf**2 - 1/2*ca*cf)*( \
                    4*(1 + x**2)/(1+x)*( -4*li2(-x) - 4*ln(x)*ln(1+x) \
                                        + ln(x)**2 - 2*zeta2 ) \
                    + 8*(1+x)*ln(x) + 16*(1-x) )
    # from eq.(A13):
    longitudinal = ( cf**2*(8*ln(1-x) - 4*ln(x) + 2 + 4*x) \
                    + ca*cf*(-22/3) + nf*tF*cf*8/3 )*LQqcd
    # from eq.(A5):
    H2RegL = cf**2*( ( -8*(1+x)*(ln(1-x) - 3/4*ln(x)) - 8/(1-x)*ln(x) \
                      - 10 - 2*x )*LQqcd**2 \
                    + ( 4*(1+x)*( li2(1-x) - 3*ln(x)*ln(1-x) - 3*ln(1-x)**2 \
                                 + 11/2*ln(x)**2 - 2*zeta2 ) \
                       + 32/(1-x)*(ln(x)*ln(1-x) - ln(x)**2 + 3/2*ln(x)) \
                       + 4*(1-x)*ln(1-x) - (52 + 20*x)*ln(x) + 5 + 31*x \
                      )*LQqcd ) \
             + cf*ca*( 11/3*(1+x)*LQqcd**2 \
                      + ( (1+x)*( -2*ln(x)**2 + 4*zeta2 + 22/3*ln(1-x) \
                                 + 34/3*ln(x) ) \
                         + 1/(1-x)*(4*ln(x)**2 - 44/3*ln(x)) \
                         + 7/9 - 275/9*x )*LQqcd ) \
             + nf*cf*tF*( -4/3*(1+x)*LQqcd**2 \
                         + ( -8/3*(1+x)*(ln(1-x) + ln(x)) + 16/3/(1-x)*ln(x) \
                            + 28/9 + 52/9*x )*LQqcd ) \
             + not_identical + longitudinal
    hard_fct_2 = aHqcd**2*( h_l_nd(x, nf) + h_t_nd(x, nf) + H2RegL \
                       + (h_t_dd(z, nf) + H2DeltaL.subs(x, z))*delta(1-x) \
                       + PD_term(h_t_pd(x, nf) + H2PlusL) )
                       # the logs of (1-z) from the integrals over the plus-
                       # distributions got moved into the delta pieces, hence 
                       # the z-dependence
    fct = (hard_fct_0, hard_fct_1, hard_fct_2)[:matching_order]
    if only_singular_terms:
        fct = map(singular, fct)
    return fct


def soft_fct(eC, matching_order, ealphas, alphas_order, only_singular_terms):
    """soft function"""
    muM = eC*mQ
    aMqcd = alpha_s(muM, alphas_Mz + ealphas, alphas_order)/(4*pi) # mu = muM
    LMqcd = 2*ln(eC) # = 2*ln(muM/mQ)                              # mu = muM
    soft_fct_0 = delta(1-x)
    soft_fct_1 = 2*aMqcd*cf*(delta(1-x)*(3/2*LMqcd+2) \
             + (1+x**2)*(LMqcd-1)*PD(1/(1-x)) - 2*(1+x**2)*PD(ln(1-x)/(1-x)))
    # hep-ph/0404143, eq.(10) and eq.(59) - eq(56) with eqs.(60-63)&(57-58)&(52)
    # 1/2*integrate(ln(1-y)**2/y, (y, 0, x)) ==
    S12 = lambda xx: Nielson_polylog(1, 2, xx)
    fQbar_CACF = ( (1+x**2)/(1+x)*( -4*li2(-x) + ln(x)**2 - 4*ln(1+x)*ln(x) \
                               - pi**2/3 ) + 2*(1+x)*ln(x) + 4*(1-x) )*LMqcd \
             + (1+x**2)/(1+x)*( 4*li(3,x) - 2*li(3,-x) + 12*S12(-x) \
                               + ln(x)**3/2 - 2*ln(x)*li2(x) \
                               - 2*ln(x)*li2(-x) + 12*ln(1+x)*li2(-x) \
                               - 3*ln(1+x)*ln(x)**2 + 6*ln(1+x)**2*ln(x) \
                               - 2/3*pi**2*ln(x) - 7*zeta3 + pi**2*ln(1+x) ) \
             - 4*(12*x**2 + 3*x**4 +8*x**3 + 1 + 12*x)/3/(1+x)**3 \
               * (li2(x) + ln(1-x)*ln(x)) \
             + 2*(3*x**2 - 1 - 10*x)/3/(1+x)*(li2(-x) + ln(1+x)*ln(x)) \
             - x*(-3*x + 3 + x**2 + 3*x**3)/3/(1+x)**3*ln(x)**2 \
             + (-30*x**2 + 15*x**4 - 9 - 28*x + 36*x**3)/6/(1+x)**3*ln(x) \
             + (30*x**2 + 28*x**3 + 15*x**4 + 36*x + 3)/18/(1+x)**3*pi**2 \
             + (45*x**3 - 29*x + 29*x**2 - 45)/6/(1+x)**2
    fQbar_CFTR = ((1+x)*ln(x) - (4*x**2 + 3*x -3)/6 + 2/3/x)*LMqcd**2 \
             + ( (1+x)*ln(x)**2 - (8*x**2 + 27*x + 15)/3*ln(x) \
                + (56*x**2 + 36*x - 72)/9 - 20/9/x )*LMqcd \
             + (1+x)*( 4*ln(x)*li2(x) + 8*ln(x)*li2(-x) - 8*li(3,x) \
                      - 16*li(3,-x) + 1/6*ln(x)**3 -4*zeta3 ) \
             + 4*(x-1)*(x**2 + 4*x + 1)/3/x*( li2(x) + 2*li2(-x) \
                                          + ln(1-x)*ln(x) + 2*ln(1+x)*ln(x) ) \
             - (8*x**2 + 27*x + 15)/12*ln(x)**2 \
             + (20*x**5 + 351*x + 48 + 147*x**4 + 489*x**3 + 713*x**2) \
               /9/(1+x)**3*ln(x) \
             - (400*x**4 - 963*x + 1331*x**3 - 819 + 499*x**2)/54/(1+x)**2 \
             + 56/27/x
    d2Qbar = cf*(cf - ca/2)*fQbar_CACF + cf*tF*fQbar_CFTR
    fQ_CF2 = ( (9/8 - pi**2/3)*delta(1-x) + 4*PD(ln(1-x)/(1-x)) + 3*PD(1/(1-x))\
          - (1 + 3*x**2)/2/(1-x)*ln(x) - 2*(1+x)*ln(1-x) - (5+x)/2 )*LMqcd**2 \
         + ( (27/8 + pi**2/6 - 2*zeta3)*delta(1-x) - 12*PD(ln(1-x)**2/(1-x)) \
            - 14*PD(ln(1-x)/(1-x)) + (1 + 4/3*pi**2)*PD(1/(1-x)) \
            + (1+x)*(2*li2(x) - pi**2) - (3 + 5*x**2)/2/(1-x)*ln(x)**2 \
            + 6*(1+x**2)/(1-x)*ln(1-x)*ln(x) + (4*x**2 + 4*x - 1)/(1-x)*ln(x) \
            + 6*(1+x)*ln(1-x)**2 + (11 + 3*x)*ln(1-x) + (9*x - 11)/2 )*LMqcd \
         + delta(1-x)*( 241/32 + 7/12*pi**2 - 2*pi**2*log(2) - 5/36*pi**4 \
                       + 13/2*zeta3 ) + 8*PD(ln(1-x)**3/(1-x)) \
         + 12*PD(ln(1-x)**2/(1-x)) - (4 + 8/3*pi**2)*PD(ln(1-x)/(1-x)) \
         - (4 + 4/3*pi**2 - 16*zeta3)*PD(1/(1-x)) \
         + (1+x**2)/(1-x)*( 8*li(3,-x) - 4*li2(-x)*ln(x) \
                           + 9/2*ln(1-x)*ln(x)**2 + pi**2/6*ln(x) ) \
         + 2*(1 + 7*x**2)/(1-x)*li(3,x) - 4/(1-x)*zeta3 \
         - (7 - x**2)/(1-x)*(li(3,1-x) + li2(x)*ln(1-x)) \
         - 8*x**2/(1-x)*li2(x)*ln(x) - (9*x**2 + 7)/12/(1-x)*ln(x)**3 \
         - (17*x**2 + 25)/2/(1-x)*ln(1-x)**2*ln(x) - 4*(x+1)*ln(1-x)**3 \
         - 8*x*(x+1)/(1-x)*li2(-x) - (21*x**2 + 22*x - 22)/3/(1-x)*li2(x) \
         + (33*x**4 - 40*x**3 + 3*x**2 - 18*x + 6)/12/(1-x)**3*ln(x)**2 \
         - (21*x**2 + 46*x - 13)/3/(1-x)*ln(1-x)*ln(x) \
         - 8*x*(x+1)/(1-x)*ln(x+1)*ln(x) - 2*(x + 6)*ln(1-x)**2 \
         - (3*x**2 - 5)/2/(1-x)*pi**2*ln(1-x) \
         - (63*x**4 - 144*x**3 + 40*x**2 - 32*x + 9)/6/(1-x)**2/(x+1)*ln(x) \
         + (16*x - 5)/2*ln(1-x) + (3*x**2 - 10*x + 6)/6/(1-x)*pi**2 \
         + (21*x**2 - 26*x + 45)/6/(1-x)
    fQ_CACF = (11/8*delta(1-x) + 11/6*PD(1/(1-x)) - 11/12*(1+x))*LMqcd**2 \
          + ( delta(1-x)*(35/8 + 11/18*pi**2 - 3*zeta3) \
             - 22/3*PD(ln(1-x)/(1-x)) + (34/9 - pi**2/3)*PD(1/(1-x)) \
             + (1+x**2)/2/(1-x)*ln(x)**2 + (17 + 5*x**2)/6/(1-x)*ln(x) \
             + 11/3*(1+x)*ln(1-x) + pi**2/6*(1+x) + (43 - 77*x)/9 )*LMqcd \
          + delta(1-x)*( 1141/288 + 41/54*pi**2 + pi**2*log(2) + pi**4/36 \
                        - zeta3/2 ) + 22/3*PD(ln(1-x)**2/(1-x)) \
          - (68/9 - 2/3*pi**2)*PD(ln(1-x)/(1-x)) \
          + (55/27 + pi**2/3 - 9*zeta3)*PD(1/(1-x)) \
          + (1+x**2)/(1-x)*( -5*li(3,x) - 4*li(3,-x) - li(3,1-x) + ln(x)**3/4 \
                            + li2(x)*(2*ln(x) + ln(1-x)) + 2*li2(-x)*ln(x) \
                            - ln(1-x)*ln(x)**2 + ln(1-x)**2*ln(x) \
                            + pi**2/6*ln(x) ) \
          - (5*x**2 - 13)/2/(1-x)*zeta3 + pi**2*(x**2 - 3)/6/(1-x)*ln(1-x) \
          + (33*x**2 - 2*x + 8)/6/(1-x)*li2(x) + 4*x*(1+x)/(1-x)*li2(-x) \
          - (2*x**2 + 4*x + 7)/3/(1-x)*ln(1-x)*ln(x) \
          - (13*x**4 - 18*x**3 + 2*x**2 - 2*x - 11)/24/(1-x)**3*ln(x)**2 \
          + 4*x*(x+1)/(1-x)*ln(x+1)*ln(x) - (41*x + 47)/12*ln(1-x)**2 \
          - (6*x**2 - 4*x + 3)/12/(1-x)*pi**2 +(173*x - 37)/18*ln(1-x) \
          + (43*x**4 - 159*x**3 + 96*x**2 - 105*x + 29) \
            /18/(1-x)**2/(x+1)*ln(x) \
          + (2*x**2 - 39*x - 53)/27/(1-x)
    fQ_CFTR = ( -delta(1-x)/2 - 2/3*PD(1/(1-x)) + (1+x)*ln(x) \
           - (4*x**2 + x - 5)/6 + 2/3/x )*LMqcd**2 \
          + ( -(3/2 + 2/9*pi**2)*delta(1-x) + 8/3*PD(ln(1-x)/(1-x)) \
             - 8/9*PD(1/(1-x)) + (1+x)*ln(x)**2 \
             + (8*x**3 + 17*x**2 - 12*x - 17)/3/(1-x)*ln(x) \
             - 4/3*(x+1)*ln(1-x) + (56*x**2 + 52*x - 80)/9 - 20/9/x )*LMqcd \
          + delta(1-x)*(3139/648 - pi**2/3 + 2/3*zeta3) + 56/27*PD(1/(1-x)) \
          + (x+1)*( -8*li(3,x) - 16*li(3,-x) + 4*ln(x)*(2*li2(-x) + li2(x)) \
                   + ln(x)**3/6 - 4*zeta3) \
          + 4*(x-1)*(x**2 + 4*x + 1)/3/x*( 2*li2(-x) + li2(x) \
                                          + ln(1-x)*ln(x) + 2*ln(x+1)*ln(x) ) \
          + (8*x**3 + 17*x**2 - 12*x - 17)/12/(1-x)*ln(x)**2 \
          + ( 20*x**9 + 45*x**7 + 40*x**8 - 339*x**6 - 215*x**5 - 345*x**2 \
             + 921*x**4 - 457*x**3 + 159*x + 43 )/9/(x+1)**3/(1-x)**4*ln(x) \
          + ( 400*x**7 + 93*x**6 - 1970*x**5 + 963*x**4 + 1396*x**3 \
             - 765*x**2 - 1170*x + 669 )/54/(x+1)**2/(1-x)**3 + 56/27/x
    fQ_CFTRnl = (-delta(1-x)/2 - 2/3*PD(1/(1-x)) +(1+x)/3)*LMqcd**2 \
            + ( -(3/2 + 2/9*pi**2)*delta(1-x) + 8/3*PD(ln(1-x)/(1-x)) \
               - 8/9*PD(1/(1-x)) - 2/3*(1+x**2)/(1-x)*ln(x) \
               - 4/3*(1+x)*ln(1-x) + (16*x - 8)/9 )*LMqcd \
            - delta(1-x)*(173/72 + 8/27*pi**2 + 2*zeta3) \
            - 8/3*PD(ln(1-x)**2/(1-x)) + 16/9*PD(ln(1-x)/(1-x)) \
            + 4/27*PD(1/(1-x)) \
            + (1+x**2)/(1-x)*(4/3*ln(1-x)*ln(x) - ln(x)**2/6) \
            + 4/3*(x+1)*ln(1-x)**2 - (5*x**2 - 12*x + 5)/9/(1-x)*ln(x) \
            - 16/9*(2*x - 1)*ln(1-x) + (19*x - 23)/27
    d2Q = cf**2*fQ_CF2 + ca*cf*fQ_CACF + cf*tF*fQ_CFTR + cf*tF*(nf-1)*fQ_CFTRnl
    soft_fct_2 = 4*aMqcd**2*(d2Q - d2Qbar)
    fct = (soft_fct_0, soft_fct_1, soft_fct_2)[:matching_order]
    if only_singular_terms:
        fct = map(singular, fct)
    return fct


def gamma_soft(run_order, only_singular_terms):
    """splitting function"""
    # pink book eq.(4.94):
    gamma_soft_1 = 4*a*cf*(3/2*delta(1 - x) + (1 + x**2)*PD(1/(1 - x)))
    # pink book eqs.(4.103) and (4.118):
    pqq = 2*PD(1/(1-x)) - 1 - x
    # pink book eq.(4.114):
    S2 = -2*li2(-x) + ln(x)**2 /2 - 2*ln(x)*ln(1+x) - pi**2 /6
    # pink book eq.(4.119):
    dPqq = ( cf**2*(3/8 - pi**2 /2 + 6*zeta3) \
            + cf*ca*(17/24 + 11/18*pi**2 - 3*zeta3) \
            - cf*tF*nf*(1/6 + 2/9*pi**2))*delta(1-x)
    # pink book eq.(6.14):
    P2qq = cf**2*( (3/2*ln(x) - 2*ln(x)**2 + 2*ln(x)*ln(1-x))*pqq \
                  - (7/2 + 3/2*x)*ln(x) + 1/2*(1 + x)*ln(x)**2 - 5*(1 - x) ) \
           + cf*ca*( (11/6*ln(x) + 1/2*ln(x)**2 + 67/18 - pi**2 /6)*pqq \
                    + (1 + x)*ln(x) + 20/3*(1 - x) ) \
           + cf*tF*nf*(-(10/9 + 2/3*ln(x))*pqq - 4/3*(1 - x)) + dPqq
    # pink book eq.(6.15):
    P2qqbar = cf*(cf - ca/2)*(2*pqq.subs(x, -x)*S2 + 2*(1 + x)*ln(x) + 4*(1-x))
    ww = sympy.symbols("ww", cls=sympy.Wild, exclude=[delta, PD, ln(x),ln(1-x)])
    gamma_soft_2 = 8*a**2*(P2qq - P2qqbar).expand() \
        .replace(PD(1/(1+x)), 1/(1+x)) \
        .replace(ww*PD(1/(1-x))*ln(x)*ln(1-x), ww/(1-x)*ln(x)*ln(1-x)) \
        .replace(ww*PD(1/(1-x))*ln(x)**2, ww/(1-x)*ln(x)**2) \
        .replace(ww*PD(1/(1-x))*ln(x), ww/(1-x)*ln(x))
    try:
        del sympy.C.pns_m_s_nd, sympy.C.pns_m_diff_nd, sympy.C.pns_sea_nd, sympy.C.pns_dd, sympy.C.pns_pd
    except:
        pass
    # spacelike:
    ##pns_p_s_nd = implemented_function("pns_p_s_nd", x2nspa)
    # timelike - spacelike:
    ##pns_p_diff_nd = implemented_function("pns_p_diff_nd", dtsp2nsp)
    # spacelike:
    pns_m_s_nd = implemented_function("pns_m_s_nd", x2nsma)
    # timelike - spacelike:
    pns_m_diff_nd = implemented_function("pns_m_diff_nd", dtsp2nsm)
    # p_ns^valence - p_ns^-:
    pns_sea_nd = implemented_function("pns_sea_nd", x2nssa)
    pns_dd = implemented_function("pns_dd", x2nsc)
    pns_pd = implemented_function("pns_pd", x2nsb)
    # the coefficients are implemented_functions of the fortran implementations
    gamma_soft_3 = 2*a**3*( pns_m_s_nd(x, nf) + pns_m_diff_nd(x, nf) 
                           + 1/5*pns_sea_nd(x, nf) + pns_dd(z, nf)*delta(1-x) 
                           + PD_term(pns_pd(x, nf)) )
    fct = sympy.Add(*((gamma_soft_1, gamma_soft_2, gamma_soft_3)[:run_order]))
    if only_singular_terms:
        fct = singular(fct)
    return fct


def evolution_kernel(evolution_method, run_order, eC, ealphas, alphas_order, only_singular_terms):
    t = sympy.symbols('t') # evolution parameter
    if evolution_method == T_EVOL:
        kernel = (gamma_soft(run_order, only_singular_terms)/(4*a) \
            /sympy.Add(*((1, a*b1/b0, a**2*b2/b0, a**3*b3/b0)[:alphas_order])))
        kernel = kernel.subs( a, exp(-b0/2*t) \
                   *alpha_s(mQ*eC, alphas_Mz + ealphas, alphas_order)/(4*pi) )
        return lambda tt: kernel.subs(t, tt)
    elif evolution_method == MU_EVOL:
        kernel = 1/t*gamma_soft(run_order, only_singular_terms)
        return lambda tt: kernel.subs([(t, tt), \
                   (a, alpha_s(tt, alphas_Mz + ealphas, alphas_order)/(4*pi))])
    else:
        raise InvalidValueError, "Invalid value for 'steps.routine'."


def evolution_steps(evolution_method, n, eC, eH, ealphas, alphas_order):
    start = mQ*eC
    end = Q*eH
    if evolution_method == T_EVOL:
        step = -2/b0*log(alpha_s(end, alphas_Mz + ealphas, alphas_order) \
                         /alpha_s(start, alphas_Mz + ealphas, alphas_order))/n
        return [m*step for m in range(n+1)]
    elif evolution_method == MU_EVOL:
        step = (end-start)/n
        return [start + m*step for m in range(n+1)]
    else:
        raise InvalidValueError, "Invalid value for 'steps.routine'."


def model_S1(lambd, p, clst):
    """model function: modS1(x) = mQ*Smod(mQ(1-x), lambd, p, clst)

    for clst = (1,):
    exp(-(1+p)*(1-x)*mQ/lambd)*(1-x)**p*((1+p)*mQ/lambd)**(1+p)/gamma(1+p)"""
    model =  mQ/lambd*sum( clst[i] \
           *( exp(-(1+p)*(1-x)*mQ/lambd)*(1 + 2*i)*(1+p)**(1+p) \
              *((1-x)*mQ/lambd)**p/gamma(1+p) )**(1/2) \
           *legendre(i, 1 - 2*uppergamma(1+p, (1+p)*(1-x)*mQ/lambd)/gamma(1+p))\
        for i in range(len(clst)) )**2
    return model



##### for tests: #############################
if __name__ == "__main__":
    print "alpha_s(%s) = %s\n" % (mQ, alpha_s(mQ))

